NNLO corrections to false vacuum decay rate in thin-wall approximation

Recently it was discovered that the Standard Model vacuum may suffer an essential metastability near the Planck scale. In this regard it makes sense to study in more detail the decay processes of the metastable vacuum and to develop methods for their more accurate analysis. In this article we develop a technique to calculate two loop radiative corrections to false vacuum decay rate in thin-wall approximation and apply it to false vacuum decay in scalar quantum field theory with cubic and quartic interactions. The results obtained use dimensional regularization and given in two different renormalization schemes: Coleman-Weinberg and $\overline{MS}$.

==> anc/2loop_dimreg_MSbar.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     71806,       2015]
NotebookOptionsPosition[     67388,       1931]
NotebookOutlinePosition[     67727,       1946]
CellTagsIndexPosition[     67684,       1943]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"dZ", "[", "1", "]"}], "=", "0"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.734258818506507*^9, 3.734258833369978*^9}, {
  3.7343449689795923`*^9, 
  3.734344969339196*^9}},ExpressionUUID->"5ecef0b6-54f8-42ea-a4bd-\
09ae4ae074cc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subs1loop", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}], "\[Rule]", " ", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "ep"}]}]], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "ep"}]], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "ep"]}], ",", 
    RowBox[{
     RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}], "\[Rule]", " ", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "ep"}]}]], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "ep"}]], " ", "\[Lambda]", " ", 
        SuperscriptBox["\[Mu]", "2"]}], "ep"]}]}]}], "}"}]}]], "Input",Express\
ionUUID->"5a13bca2-61f0-43a1-ae66-0cfa9b04f941"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", "ep"}]}]], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "ep"}]], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "ep"]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", " ", "ep"}]}]], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "ep"}]], " ", "\[Lambda]", " ", 
       SuperscriptBox["\[Mu]", "2"]}], "ep"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.734345066623088*^9, 3.7343542947689238`*^9, 
  3.734354824239332*^9, 3.7354780402146263`*^9, 3.7354784260413723`*^9, 
  3.735478762845661*^9, 3.735478832698807*^9, 3.735479032443802*^9, 
  3.735479667376094*^9, 
  3.759072008346096*^9},ExpressionUUID->"27950b4f-1eea-4d3d-9e30-\
5c1a04dacf97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subs2loop", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]\[Lambda]", "[", "2", "]"}], "\[Rule]", " ", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "10"}], "+", 
          RowBox[{"4", " ", "ep"}]}]], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "ep"}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"2", " ", "ep"}]}]], " ", 
        SuperscriptBox["\[Lambda]", "3"]}], 
       SuperscriptBox["ep", "2"]]}]}], ",", 
    RowBox[{
     RowBox[{"\[Delta]\[Mu]2", "[", "2", "]"}], "\[Rule]", " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "10"}], "+", 
         RowBox[{"4", " ", "ep"}]}]], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "ep"}], ")"}], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"2", " ", "ep"}]}]], " ", 
       SuperscriptBox["\[Lambda]", "2"], " ", 
       SuperscriptBox["\[Mu]", "2"]}], 
      SuperscriptBox["ep", "2"]]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.734345010467883*^9, 
  3.734345048699856*^9}},ExpressionUUID->"a020def0-4df1-46fc-9631-\
0688eb2799d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]\[Lambda]", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "10"}], "+", 
         RowBox[{"4", " ", "ep"}]}]], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "ep"}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"2", " ", "ep"}]}]], " ", 
       SuperscriptBox["\[Lambda]", "3"]}], 
      SuperscriptBox["ep", "2"]]}]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]\[Mu]2", "[", "2", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "10"}], "+", 
        RowBox[{"4", " ", "ep"}]}]], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "ep"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"2", " ", "ep"}]}]], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox["\[Mu]", "2"]}], 
     SuperscriptBox["ep", "2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.734345069451009*^9, 3.7343542972304773`*^9, 
  3.7343548242494173`*^9, 3.735478040249845*^9, 3.735478426083939*^9, 
  3.7354787628849583`*^9, 3.735478832753018*^9, 3.735479032450107*^9, 
  3.735479667382159*^9, 
  3.75907200835367*^9},ExpressionUUID->"a44a756d-1e2c-4e48-993f-c6d7a1492eb8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subswave2loop", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Delta]Z", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"4", " ", "ep"}]}]], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"2", " ", "ep"}]}]], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], 
      RowBox[{"3", " ", "ep"}]]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.734354796218215*^9, 
  3.734354803421008*^9}},ExpressionUUID->"f5032a55-405e-438d-bb2e-\
3648f921a0a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Delta]Z", "[", "2", "]"}], "\[Rule]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{
        RowBox[{"-", "11"}], "+", 
        RowBox[{"4", " ", "ep"}]}]], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"2", " ", "ep"}]}]], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], 
     RowBox[{"3", " ", "ep"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7343542974722958`*^9, 3.734354824273218*^9, 
  3.735478040255196*^9, 3.735478426090046*^9, 3.735478762891162*^9, 
  3.735478832759004*^9, 3.7354790324878807`*^9, 3.735479667417338*^9, 
  3.7590720083977337`*^9},ExpressionUUID->"e2d60cd1-194b-45dd-950e-\
a48f3718af2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ia12", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"430080", " ", 
     SuperscriptBox["ep", "2"]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", "ep"}]], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "8190"}], "+", 
     RowBox[{"ep", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20160"}], "-", 
        RowBox[{"1215", " ", "ep", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"14", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"58", "+", 
           RowBox[{"ep", " ", 
            RowBox[{"(", 
             RowBox[{"132", "-", 
              RowBox[{"29", " ", 
               RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"84", " ", "\[ImaginaryI]", " ", "ep", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"450", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"29", " ", 
            SqrtBox["3"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "-", 
           RowBox[{"29", " ", 
            SqrtBox["3"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Input",ExpressionUUID->"edb0f406-72ce-402b-\
9b3c-4443d1fee1fe"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", "ep"}]], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "8190"}], "+", 
     RowBox[{"ep", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20160"}], "-", 
        RowBox[{"1215", " ", "ep", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"14", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"58", "+", 
           RowBox[{"ep", " ", 
            RowBox[{"(", 
             RowBox[{"132", "-", 
              RowBox[{"29", " ", 
               RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"84", " ", "\[ImaginaryI]", " ", "ep", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"450", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"29", " ", 
            SqrtBox["3"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "-", 
           RowBox[{"29", " ", 
            SqrtBox["3"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}], 
  RowBox[{"430080", " ", 
   SuperscriptBox["ep", "2"]}]]], "Output",
 CellChangeTimes->{
  3.734259123543029*^9, {3.7342591904559727`*^9, 3.73425919715114*^9}, 
   3.734345075309066*^9, 3.7343543068251123`*^9, 3.734354824305367*^9, 
   3.735478040292255*^9, 3.7354784261336393`*^9, 3.735478762936144*^9, 
   3.7354788328018217`*^9, 3.735479032535742*^9, 3.7354796674540997`*^9, 
   3.759072008462953*^9},ExpressionUUID->"e60c25b1-96cb-4b31-8969-\
8cd42d60993a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ib11", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"at", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]], "  ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "ep"}]], " ", 
      RowBox[{"(", 
       RowBox[{"45", "+", 
        RowBox[{"7", " ", 
         SqrtBox["3"], " ", "ep", " ", "\[Pi]"}]}], ")"}], " ", "S", " ", 
      SuperscriptBox["\[Gamma]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep"}]]}], 
     RowBox[{"1920", " ", 
      SqrtBox["3"], " ", "ep"}]]}], "/.", 
   RowBox[{"{", 
    RowBox[{"at", "->", 
     FractionBox["2", 
      SuperscriptBox["S", "2"]]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.734879671395811*^9, 3.7348797104838533`*^9}, {
   3.734879826166985*^9, 3.734879842965425*^9}, 
   3.7590720019010344`*^9},ExpressionUUID->"b77546f6-8e6e-49a2-a352-\
a57307256fb2"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "ep"}]], " ", 
    RowBox[{"(", 
     RowBox[{"45", "+", 
      RowBox[{"7", " ", 
       SqrtBox["3"], " ", "ep", " ", "\[Pi]"}]}], ")"}], " ", 
    SuperscriptBox["\[Gamma]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "ep"}]], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"3", "/", "2"}]]}], 
   RowBox[{"960", " ", 
    SqrtBox["3"], " ", "ep", " ", "S"}]]}]], "Output",
 CellChangeTimes->{
  3.734259123549321*^9, {3.7342591904610233`*^9, 3.734259197156035*^9}, 
   3.734345076416246*^9, 3.734354308679452*^9, 3.73435482431285*^9, {
   3.73487970528904*^9, 3.734879712448942*^9}, 3.734879845802088*^9, 
   3.735478040297442*^9, 3.735478426138974*^9, 3.735478762941987*^9, 
   3.735478832807291*^9, 3.735479032542618*^9, 3.735479667459529*^9, 
   3.759072008470731*^9},ExpressionUUID->"b2f76b2c-740b-41dc-946b-\
8901432da660"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ib12", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3840", " ", "ep"}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "ep"}]], " ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "ep"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"36", " ", "S", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"60", "+", 
        RowBox[{"ep", " ", 
         RowBox[{"(", 
          RowBox[{"80", "+", 
           RowBox[{"120", " ", "ep"}], "+", 
           RowBox[{"5", " ", "ep", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{
            SqrtBox["3"], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"ep", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"Log", "[", "9", "]"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"12", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", "ep", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "+", 
           RowBox[{"12", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", "ep", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
     RowBox[{"5", " ", "S", " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"180", "+", 
        RowBox[{"ep", " ", 
         RowBox[{"(", 
          RowBox[{"288", "+", 
           RowBox[{"504", " ", "ep"}], "+", 
           RowBox[{"15", " ", "ep", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"10", " ", 
            SqrtBox["3"], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"ep", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"Log", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"60", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", "ep", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "+", 
           RowBox[{"60", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", "ep", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.734258749480646*^9, 
  3.734258751919384*^9}},ExpressionUUID->"e668aab8-5edf-451b-a643-\
a9e218b97815"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"3840", " ", "ep"}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "ep"}]], " ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "ep"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"36", " ", "S", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"60", "+", 
        RowBox[{"ep", " ", 
         RowBox[{"(", 
          RowBox[{"80", "+", 
           RowBox[{"120", " ", "ep"}], "+", 
           RowBox[{"5", " ", "ep", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{
            SqrtBox["3"], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"ep", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8"}], "+", 
                 RowBox[{"Log", "[", "9", "]"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"12", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", "ep", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "+", 
           RowBox[{"12", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", "ep", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
     RowBox[{"5", " ", "S", " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{"180", "+", 
        RowBox[{"ep", " ", 
         RowBox[{"(", 
          RowBox[{"288", "+", 
           RowBox[{"504", " ", "ep"}], "+", 
           RowBox[{"15", " ", "ep", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"10", " ", 
            SqrtBox["3"], " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"ep", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 RowBox[{"Log", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"60", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", "ep", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "+", 
           RowBox[{"60", " ", "\[ImaginaryI]", " ", 
            SqrtBox["3"], " ", "ep", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.734259123597711*^9, {3.734259190499784*^9, 3.734259197193097*^9}, 
   3.73434507731588*^9, 3.734354309646935*^9, 3.734354824338155*^9, 
   3.7354780403383837`*^9, 3.7354784261934767`*^9, 3.7354787629849787`*^9, 
   3.735478832850772*^9, 3.735479032595499*^9, 3.73547966749839*^9, 
   3.759072008519272*^9},ExpressionUUID->"f187c30b-39ee-4239-b9bb-\
43b791ced065"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ib13", "=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"S", " ", "\[Lambda]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3456", " ", 
         SuperscriptBox["\[Gamma]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}], "2"]}], 
        SuperscriptBox["\[Lambda]", "3"]], "+", 
       FractionBox[
        RowBox[{"2592", " ", 
         SuperscriptBox["\[Gamma]", "4"], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}], " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], 
        SuperscriptBox["\[Lambda]", "2"]], "+", 
       FractionBox[
        RowBox[{"324", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}], "2"]}], "\[Lambda]"]}], 
      ")"}]}], 
    RowBox[{"864", " ", 
     SuperscriptBox["\[Gamma]", "6"]}]]}]}]], "Input",
 CellChangeTimes->{{3.7342587985524063`*^9, 
  3.734258801037477*^9}},ExpressionUUID->"8dc05e69-24ae-4683-af4e-\
cd4577812f32"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"S", " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3456", " ", 
        SuperscriptBox["\[Gamma]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}], "2"]}], 
       SuperscriptBox["\[Lambda]", "3"]], "+", 
      FractionBox[
       RowBox[{"2592", " ", 
        SuperscriptBox["\[Gamma]", "4"], " ", 
        RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}], " ", 
        RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], 
       SuperscriptBox["\[Lambda]", "2"]], "+", 
      FractionBox[
       RowBox[{"324", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}], "2"]}], "\[Lambda]"]}], 
     ")"}]}], 
   RowBox[{"864", " ", 
    SuperscriptBox["\[Gamma]", "6"]}]]}]], "Output",
 CellChangeTimes->{
  3.734259123603457*^9, {3.734259190507307*^9, 3.7342591971996737`*^9}, 
   3.734345078257801*^9, 3.734354310716107*^9, 3.734354824364381*^9, 
   3.7354780403431463`*^9, 3.735478426199527*^9, 3.735478762992526*^9, 
   3.735478832858584*^9, 3.735479032601131*^9, 3.7354796675053167`*^9, 
   3.759072008526307*^9},ExpressionUUID->"2de6e86a-7172-484d-8a70-\
d503b00e9b90"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ib14", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"at", " ", "S", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Gamma]", " ", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
        RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SqrtBox["\[Lambda]"], " ", 
        RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Gamma]", "2"]}]], "/.", 
   RowBox[{"{", 
    RowBox[{"at", "->", 
     FractionBox["2", 
      SuperscriptBox["S", "2"]]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.734879778689636*^9, 3.734879789025769*^9}, 
   3.7348798397951736`*^9, 3.735477990178207*^9, 3.735478410249401*^9, 
   3.759072005562283*^9},ExpressionUUID->"f8ee4be6-571c-4431-8a8e-\
358db486b70f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", "\[Gamma]", " ", 
    SqrtBox[
     FractionBox[
      SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
    RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
   RowBox[{"3", " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], 
  RowBox[{"4", " ", 
   SqrtBox["3"], " ", "S", " ", 
   SuperscriptBox["\[Gamma]", "2"]}]]], "Output",
 CellChangeTimes->{
  3.734259123641222*^9, {3.7342591905426826`*^9, 3.734259197233342*^9}, 
   3.7343450792733994`*^9, 3.734354311591014*^9, 3.734354824388776*^9, 
   3.734879791004141*^9, 3.734879848283866*^9, 3.735478040379085*^9, 
   3.735478426239196*^9, 3.735478763032551*^9, 3.7354788328957443`*^9, 
   3.735479032639453*^9, 3.7354796675482883`*^9, 
   3.759072008565752*^9},ExpressionUUID->"92096d01-9846-4595-9460-\
eeb2b3ab88a2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]", ">", "0"}], " ", "&&", " ", 
       RowBox[{"\[Lambda]", ">", "0"}]}], ",", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Ib11", "+", "Ib14"}], ")"}], "/.", "subs1loop"}], "/.", 
           
           RowBox[{"{", 
            RowBox[{"\[Mu]", "\[Rule]", " ", 
             RowBox[{
              RowBox[{"Sqrt", "[", "2", "]"}], "\[Gamma]"}]}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "]"}]}],
      "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7348798023594713`*^9, 3.73487980961379*^9}, {
  3.735477995731368*^9, 3.7354780375281973`*^9}, {3.7354781040464773`*^9, 
  3.735478131318334*^9}, {3.735478194467671*^9, 3.735478198691065*^9}, {
  3.7354784490132*^9, 3.735478468085458*^9}, {3.7354796611561193`*^9, 
  3.735479661700718*^9}},
 EmphasizeSyntaxErrors->
  True,ExpressionUUID->"bded6bd9-c5fe-4f7c-8ca9-d34cd5c81c83"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.734258413540187*^9},ExpressionUUID->"4f9e02b5-9d60-46e2-8a17-\
63abf1b98a8c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ic11", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "32"]}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", "ep"}]], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "8"]}], "-", 
     FractionBox["3", 
      RowBox[{"16", " ", 
       SuperscriptBox["ep", "2"]}]], "-", 
     FractionBox["3", 
      RowBox[{"8", " ", "ep"}]], "+", 
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", "\[Pi]"}], "40"], "-", 
     FractionBox["\[Pi]", 
      RowBox[{"16", " ", 
       SqrtBox["3"], " ", "ep"}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SqrtBox["3"], " ", "\[Pi]"}], 
      RowBox[{"80", " ", "ep"}]], "-", 
     FractionBox[
      RowBox[{"29", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "1120"], "-", 
     RowBox[{
      FractionBox["3", "160"], " ", 
      SqrtBox["3"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "3", "]"}]}], "+", 
     FractionBox[
      RowBox[{"\[Pi]", " ", 
       RowBox[{"Log", "[", "9", "]"}]}], 
      RowBox[{"64", " ", 
       SqrtBox["3"]}]], "+", 
     RowBox[{
      FractionBox["1", "20"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "20"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}]], "Input",Expres\
sionUUID->"4adcbda7-2d2e-4a90-b830-74b7a22bce9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "32"]}], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
  SuperscriptBox["\[Gamma]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", "ep"}]], " ", 
  SuperscriptBox["\[Lambda]", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "8"]}], "-", 
    FractionBox["3", 
     RowBox[{"16", " ", 
      SuperscriptBox["ep", "2"]}]], "-", 
    FractionBox["3", 
     RowBox[{"8", " ", "ep"}]], "+", 
    FractionBox[
     RowBox[{
      SqrtBox["3"], " ", "\[Pi]"}], "40"], "-", 
    FractionBox["\[Pi]", 
     RowBox[{"16", " ", 
      SqrtBox["3"], " ", "ep"}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["3"], " ", "\[Pi]"}], 
     RowBox[{"80", " ", "ep"}]], "-", 
    FractionBox[
     RowBox[{"29", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "1120"], "-", 
    RowBox[{
     FractionBox["3", "160"], " ", 
     SqrtBox["3"], " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", "3", "]"}]}], "+", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      RowBox[{"Log", "[", "9", "]"}]}], 
     RowBox[{"64", " ", 
      SqrtBox["3"]}]], "+", 
    RowBox[{
     FractionBox["1", "20"], " ", "\[ImaginaryI]", " ", 
     SqrtBox["3"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "20"], " ", "\[ImaginaryI]", " ", 
     SqrtBox["3"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.734259123695613*^9, {3.7342591905892878`*^9, 3.734259197275216*^9}, 
   3.734345081128648*^9, 3.734354313535469*^9, 3.734354824420259*^9, 
   3.735478051540373*^9, 3.7354784278679543`*^9, 3.735478763119646*^9, 
   3.735478832981963*^9, 3.735479032897852*^9, 3.7354796676423397`*^9, 
   3.759072008667104*^9},ExpressionUUID->"926799db-08d2-4d7a-86ad-\
1b61706d1251"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ic12", "=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "ep"}]], " ", "S", " ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     RowBox[{"2", " ", "ep"}]}]], " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], 
         RowBox[{"2", " ", "\[Lambda]"}]]}], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "4"]}], "ep"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "360"}], " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
       RowBox[{"18", " ", 
        SqrtBox["3"], " ", "\[Pi]", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
       RowBox[{"90", " ", "\[Lambda]", " ", 
        RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "+", 
       RowBox[{"5", " ", 
        SqrtBox["3"], " ", "\[Pi]", " ", "\[Lambda]", " ", 
        RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], 
      RowBox[{"60", " ", "\[Lambda]"}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"240", " ", "\[Lambda]"}]], "ep", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2160"}], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
        RowBox[{"144", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
        RowBox[{"90", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
        RowBox[{"18", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"Log", "[", "9", "]"}], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
        RowBox[{"216", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
        RowBox[{"216", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
        RowBox[{"720", " ", "\[Lambda]", " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "+", 
        RowBox[{"40", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", "\[Lambda]", " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]", " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "-", 
        RowBox[{"5", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", "\[Lambda]", " ", 
         RowBox[{"Log", "[", "9", "]"}], " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "+", 
        RowBox[{"60", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", "\[Lambda]", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "-", 
        RowBox[{"60", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", "\[Lambda]", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.734258868526018*^9, 
  3.734258871127378*^9}},ExpressionUUID->"e856b991-4b92-4f1f-9c5d-\
d02c551c31d6"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "ep"}]], " ", "S", " ", 
  SuperscriptBox["\[Gamma]", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{"2", " ", "ep"}]}]], " ", "\[Lambda]", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"9", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], 
        RowBox[{"2", " ", "\[Lambda]"}]]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "4"]}], "ep"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "360"}], " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", 
       RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
      RowBox[{"18", " ", 
       SqrtBox["3"], " ", "\[Pi]", " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", 
       RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
      RowBox[{"90", " ", "\[Lambda]", " ", 
       RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "+", 
      RowBox[{"5", " ", 
       SqrtBox["3"], " ", "\[Pi]", " ", "\[Lambda]", " ", 
       RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], 
     RowBox[{"60", " ", "\[Lambda]"}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"240", " ", "\[Lambda]"}]], 
     RowBox[{"ep", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2160"}], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
        RowBox[{"144", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
        RowBox[{"90", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
        RowBox[{"18", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"Log", "[", "9", "]"}], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
        RowBox[{"216", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
        RowBox[{"216", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
        RowBox[{"720", " ", "\[Lambda]", " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "+", 
        RowBox[{"40", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", "\[Lambda]", " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]", " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "-", 
        RowBox[{"5", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", "\[Lambda]", " ", 
         RowBox[{"Log", "[", "9", "]"}], " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "+", 
        RowBox[{"60", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", "\[Lambda]", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "-", 
        RowBox[{"60", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"], " ", "\[Lambda]", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], ")"}]}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.734259123738964*^9, {3.7342591906264*^9, 3.734259197310195*^9}, 
   3.734345082252165*^9, 3.734354314385771*^9, 3.7343548244469833`*^9, 
   3.735478051578813*^9, 3.735478427915223*^9, 3.735478763186594*^9, 
   3.7354788330192003`*^9, 3.735479032934629*^9, 3.735479667682352*^9, 
   3.7590720087084827`*^9},ExpressionUUID->"cd35024e-5be7-478a-8c2f-\
4858987b576d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Isun", "=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["\[Lambda]", "2"], "8"], " ", "S", "  ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", " ", "ep"}]}]], "  ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", "ep"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["9", "64"], 
      FractionBox["1", 
       SuperscriptBox["ep", "2"]]}], "+", 
     RowBox[{
      RowBox[{"sun", "[", 
       RowBox[{"-", "1"}], "]"}], " ", 
      FractionBox["1", "ep"]}], "+", 
     RowBox[{"sun", "[", "0", "]"}]}], ")"}]}]}]], "Input",ExpressionUUID->\
"2f076e13-07e5-4ab0-a5fc-4fc7b41607fc"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
  SuperscriptBox["\[Gamma]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", "ep"}]], " ", 
  SuperscriptBox["\[Lambda]", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["9", 
     RowBox[{"64", " ", 
      SuperscriptBox["ep", "2"]}]], "+", 
    FractionBox[
     RowBox[{"sun", "[", 
      RowBox[{"-", "1"}], "]"}], "ep"], "+", 
    RowBox[{"sun", "[", "0", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.734259123748066*^9, {3.73425919063588*^9, 3.7342591973193083`*^9}, 
   3.7343450832275467`*^9, 3.73435431541848*^9, 3.734354824462509*^9, 
   3.735478051587681*^9, 3.735478427920813*^9, 3.735478763196354*^9, 
   3.7354788330290728`*^9, 3.735479032946348*^9, 3.7354796676869917`*^9, 
   3.759072008719726*^9},ExpressionUUID->"7b60cb1e-fd6f-4cb8-b536-\
fe296a29ac58"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subssunset", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"sun", "[", 
     RowBox[{"-", "1"}], "]"}], "\[Rule]", " ", 
    RowBox[{
     FractionBox["197", "384"], "-", 
     FractionBox[
      RowBox[{"3", 
       RowBox[{"Sqrt", "[", "3", "]"}], "Pi"}], "160"]}]}], "}"}]}]], "Input",\

 CellChangeTimes->{{3.734258486349699*^9, 3.7342584878811398`*^9}, {
  3.735478559775297*^9, 3.735478562109879*^9}, {3.735478735203988*^9, 
  3.73547875766115*^9}},ExpressionUUID->"13d5d198-5544-4eef-a728-\
7b6b2ae94df2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"sun", "[", 
    RowBox[{"-", "1"}], "]"}], "\[Rule]", 
   RowBox[{
    FractionBox["197", "384"], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["3"], " ", "\[Pi]"}], "160"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7342591237881413`*^9, {3.734259190671432*^9, 3.7342591973534*^9}, 
   3.7343450887743187`*^9, 3.73435436411344*^9, 3.73435482448407*^9, 
   3.735478051628159*^9, 3.735478427962658*^9, 3.7354787632348747`*^9, 
   3.735478833064715*^9, 3.7354790329816837`*^9, 3.7354796677258167`*^9, 
   3.7590720087593813`*^9},ExpressionUUID->"4c8c3ddb-5c61-4923-bb84-\
90694a0bc1fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "=", 
  RowBox[{
   RowBox[{"Sqrt", "[", "2", "]"}], "*", "\[Gamma]"}]}]], "Input",ExpressionUU\
ID->"d140052a-6283-40c5-88dd-2f2484041c39"],

Cell[BoxData[
 RowBox[{
  SqrtBox["2"], " ", "\[Gamma]"}]], "Output",
 CellChangeTimes->{3.734199144285102*^9, 3.734199187077198*^9, 
  3.7341994735001297`*^9, 3.734199604014928*^9, 3.734344543057013*^9, 
  3.734345200589377*^9, 3.734354368470256*^9, 3.734354824525323*^9, 
  3.7354780516797323`*^9, 3.735478428012929*^9, 3.7354787632839003`*^9, 
  3.735478833114065*^9, 3.735479033028708*^9, 3.7354796677766323`*^9, 
  3.759072008798935*^9},ExpressionUUID->"e38ada35-bdf3-4673-8c38-\
8e10f85bd902"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v2", "=", 
  RowBox[{"6", "*", 
   FractionBox[
    SuperscriptBox["m", "2"], "\[Lambda]"]}]}]], "Input",ExpressionUUID->\
"da741144-496b-4f2a-b34e-7fcb7393fd9a"],

Cell[BoxData[
 FractionBox[
  RowBox[{"12", " ", 
   SuperscriptBox["\[Gamma]", "2"]}], "\[Lambda]"]], "Output",
 CellChangeTimes->{3.7341991442898407`*^9, 3.73419918709575*^9, 
  3.734199473505438*^9, 3.734199604019713*^9, 3.7343445430639343`*^9, 
  3.734345201431435*^9, 3.734354369835929*^9, 3.734354824548765*^9, 
  3.735478051720257*^9, 3.735478428053082*^9, 3.735478763320438*^9, 
  3.73547883315007*^9, 3.735479033064048*^9, 3.735479667815889*^9, 
  3.759072008838531*^9},ExpressionUUID->"281f34f1-1452-47c0-a5f0-\
c497b796b8a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ex1", "=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "Ia12", "+", "Ib11", "+", "Ib12", "+", "Ib13", "+", "Ib14", "+", 
           "Ic11", "+", "Ic12", "+", "Isun"}], ")"}], "/.", "subs1loop"}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", "\[Rule]", " ", "m"}], "}"}]}], "/.", 
       "subssunset"}], ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Log", "[", "9", "]"}], "\[Rule]", " ", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "3", "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{
  3.7342589958426523`*^9, {3.7342591862307253`*^9, 3.734259194628701*^9}, {
   3.734345147509272*^9, 3.734345149400145*^9}, {3.734345206152615*^9, 
   3.7343452139807863`*^9}, {3.734345253756578*^9, 3.734345254015057*^9}, {
   3.735478828225028*^9, 
   3.735478829442883*^9}},ExpressionUUID->"93a5f696-dbde-4cc7-b175-\
f3d593b78482"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", "S", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["ep", "2"], " ", 
     SuperscriptBox["\[Pi]", "4"]}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "96"}], " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
     SuperscriptBox["\[Lambda]", 
      RowBox[{"3", "/", "2"}]]}], "+", 
    RowBox[{"53", " ", 
     SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "+", 
    RowBox[{"144", " ", "EulerGamma", " ", 
     SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "+", 
    RowBox[{"96", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SqrtBox[
      FractionBox[
       SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "-", 
    RowBox[{"288", " ", 
     SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"Log", "[", "2", "]"}]}], "-", 
    RowBox[{"144", " ", 
     SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], 
   RowBox[{"3072", " ", "ep", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", "S", " ", "\[Gamma]"}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"215040", " ", 
     SuperscriptBox["\[Pi]", "4"], " ", "S", " ", "\[Gamma]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6720", " ", 
      SqrtBox["3"], " ", "EulerGamma", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]]}], "-", 
     RowBox[{"1568", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]]}], "-", 
     RowBox[{"20160", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"7420", " ", "EulerGamma", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"10080", " ", 
      SuperscriptBox["EulerGamma", "2"], " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", 
     RowBox[{"1176", " ", 
      SqrtBox["3"], " ", "\[Pi]", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"591", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"6720", " ", 
      SqrtBox["3"], " ", "EulerGamma", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SqrtBox[
       FractionBox[
        SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"6720", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{"5040", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     RowBox[{"40320", " ", "EulerGamma", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     RowBox[{"420", " ", 
      SqrtBox["3"], " ", "\[Pi]", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     RowBox[{"13440", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SqrtBox[
       FractionBox[
        SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "-", 
     RowBox[{"36540", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
     RowBox[{"252", " ", 
      SqrtBox["3"], " ", "\[Pi]", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "3", "]"}]}], "-", 
     RowBox[{"6720", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
     RowBox[{"7420", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
     RowBox[{"20160", " ", "EulerGamma", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
     RowBox[{"6720", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SqrtBox[
       FractionBox[
        SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
     RowBox[{"40320", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
     RowBox[{"10080", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "\[Pi]", "]"}], "2"]}], "+", 
     RowBox[{"6720", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", "\[Gamma]", "]"}]}], "-", 
     RowBox[{"19880", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "\[Gamma]", "]"}]}], "+", 
     RowBox[{"420", " ", 
      SqrtBox["3"], " ", "\[Pi]", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "\[Gamma]", "]"}]}], "+", 
     RowBox[{"7560", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", "\[Gamma]", "]"}]}], "+", 
     RowBox[{"3780", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "\[Gamma]", "]"}], "2"]}], "+", 
     RowBox[{"1512", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "-", 
     RowBox[{"1512", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{"26880", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"sun", "[", "0", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.734259124113346*^9, {3.734259190730935*^9, 3.734259197415574*^9}, {
   3.734345139735433*^9, 3.734345152312736*^9}, 3.734345215511505*^9, 
   3.734345254670979*^9, 3.734354372372208*^9, 3.734354825359831*^9, 
   3.735478052601123*^9, 3.735478428739841*^9, 3.7354787633692417`*^9, 
   3.7354788332260513`*^9, 3.7354790337458467`*^9, 3.7354796685248823`*^9, 
   3.759072009869244*^9},ExpressionUUID->"ee4007e6-9260-4887-b07d-\
0e1d7271b465"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Scontr", "=", 
  RowBox[{"Simplify", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}]], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"\[Delta]\[Mu]2", "[", "2", "]"}], "*", 
            SuperscriptBox["v", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "-", "1"}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", "!"}]], " ", 
            RowBox[{"\[Delta]\[Lambda]", "[", "2", "]"}], "*", 
            SuperscriptBox["v", "4"], "*", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "4"], "-", "1"}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"\[Delta]Z", "[", "2", "]"}], 
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["x", "2"]}], ")"}], "2"]}]}], ")"}], "*", "S", 
         "*", 
         FractionBox["\[Lambda]", 
          RowBox[{"4", "*", 
           SuperscriptBox["\[Gamma]", "4"]}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["v", "2"], "\[Rule]", " ", "v2"}], ",", 
        RowBox[{
         SuperscriptBox["v", "4"], "\[Rule]", " ", 
         SuperscriptBox["v2", "2"]}], ",", 
        RowBox[{
         SuperscriptBox["v", "6"], "\[Rule]", " ", 
         SuperscriptBox["v2", "3"]}]}], "}"}]}], "/.", "subs2loop"}], "/.", 
    "subswave2loop"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7343453679593067`*^9, 3.734345398264598*^9}, {
   3.734354386012834*^9, 3.734354389070628*^9}, 
   3.7354788094191847`*^9},ExpressionUUID->"e1fcfd91-ef0f-4840-97af-\
562990f77c78"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["4", 
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"2", " ", "ep"}]}]], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "108"}], "+", 
        RowBox[{"71", " ", "ep"}]}], ")"}], " ", 
      SuperscriptBox["\[Gamma]", "2"]}], "-", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "ep"}], ")"}], " ", 
      SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], 
  RowBox[{"3", " ", 
   SuperscriptBox["ep", "2"], " ", 
   SuperscriptBox["\[Gamma]", "2"]}]]], "Output",
 CellChangeTimes->{
  3.734345399261518*^9, {3.734354374531582*^9, 3.73435439029156*^9}, 
   3.734354825615686*^9, 3.7354780527343073`*^9, 3.735478428829567*^9, 
   3.735478763410199*^9, 3.735478833282927*^9, 3.735479033897958*^9, 
   3.735479668660941*^9, 
   3.759072010116466*^9},ExpressionUUID->"241bc5ed-1ca3-4aae-89f0-\
267df6711d78"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I2", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"ex1", "-", "Scontr"}], ",", 
           RowBox[{"{", 
            RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", "\[Rule]", " ", "m"}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", "4", "]"}], "\[Rule]", " ", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SqrtBox[
          FractionBox[
           SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], " ", "\[Rule]", 
        RowBox[{"\[Gamma]", " ", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"3", "/", "2"}]]}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", "ep", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.73434545047928*^9, 3.734345595265092*^9}, {
  3.7354789324866123`*^9, 3.735478964644476*^9}, {3.735479055557702*^9, 
  3.73547905599583*^9}, {3.735480321631897*^9, 
  3.735480321823761*^9}},ExpressionUUID->"e62fe734-a533-48c7-95ce-\
9a6b8b603104"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["\[Lambda]", 
      RowBox[{"3", "/", "2"}]]}], 
    RowBox[{"960", " ", "\[Pi]", " ", "S"}]]}], "-", 
  FractionBox[
   RowBox[{"3", " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SqrtBox["3"], " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   RowBox[{"1280", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "-", 
  FractionBox[
   RowBox[{"197", " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   RowBox[{"71680", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"Log", "[", "2", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "S"}]], "-", 
  FractionBox[
   RowBox[{"71", " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"Log", "[", "2", "]"}]}], 
   RowBox[{"768", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"Log", "[", "2", "]"}]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "2", "]"}], "2"]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SqrtBox["3"], " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"Log", "[", "3", "]"}]}], 
   RowBox[{"2560", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"Log", "[", "\[Gamma]", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "S"}]], "-", 
  FractionBox[
   RowBox[{"71", " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"Log", "[", "\[Gamma]", "]"}]}], 
   RowBox[{"768", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["3"], " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"Log", "[", "\[Gamma]", "]"}]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"Log", "[", "2", "]"}], " ", 
    RowBox[{"Log", "[", "\[Gamma]", "]"}]}], 
   RowBox[{"256", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "\[Gamma]", "]"}], "2"]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], 
   RowBox[{"1280", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", "\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], 
   RowBox[{"1280", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"sun", "[", "0", "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{
  3.734345454677231*^9, {3.7343454903218813`*^9, 3.73434556466473*^9}, 
   3.734345596196587*^9, 3.734354395702359*^9, 3.734354825673077*^9, 
   3.7354780528166018`*^9, 3.735478428945951*^9, 3.7354787634488993`*^9, 
   3.735478833349454*^9, 3.735478967489197*^9, {3.735479033972999*^9, 
   3.735479059228651*^9}, 3.7354796687104473`*^9, 
   3.7590720101645403`*^9},ExpressionUUID->"8d4203ab-28c0-44c4-879e-\
00179a9d4b84"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.734880757144269*^9, 
  3.73488076762346*^9}},ExpressionUUID->"d0e28cf9-3436-4363-bf71-\
d455a5a8cc96"]
},
WindowSize->{1855, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Linux x86 (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 291, 7, 32, "Input",ExpressionUUID->"5ecef0b6-54f8-42ea-a4bd-09ae4ae074cc"],
Cell[CellGroupData[{
Cell[874, 31, 1218, 35, 56, "Input",ExpressionUUID->"5a13bca2-61f0-43a1-ae66-0cfa9b04f941"],
Cell[2095, 68, 1404, 39, 56, "Output",ExpressionUUID->"27950b4f-1eea-4d3d-9e30-5c1a04dacf97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3536, 112, 1676, 49, 58, "Input",ExpressionUUID->"a020def0-4df1-46fc-9631-0688eb2799d5"],
Cell[5215, 163, 1778, 50, 58, "Output",ExpressionUUID->"a44a756d-1e2c-4e48-993f-c6d7a1492eb8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7030, 218, 784, 23, 56, "Input",ExpressionUUID->"f5032a55-405e-438d-bb2e-3648f921a0a4"],
Cell[7817, 243, 896, 24, 56, "Output",ExpressionUUID->"e2d60cd1-194b-45dd-950e-a48f3718af2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8750, 272, 2087, 60, 54, "Input",ExpressionUUID->"edb0f406-72ce-402b-9b3c-4443d1fee1fe"],
Cell[10840, 334, 2388, 65, 65, "Output",ExpressionUUID->"e60c25b1-96cb-4b31-8969-8cd42d60993a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13265, 404, 1028, 30, 67, "Input",ExpressionUUID->"b77546f6-8e6e-49a2-a352-a57307256fb2"],
Cell[14296, 436, 1077, 28, 65, "Output",ExpressionUUID->"b2f76b2c-740b-41dc-946b-8901432da660"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15410, 469, 3802, 103, 155, "Input",ExpressionUUID->"e668aab8-5edf-451b-a643-a9e218b97815"],
Cell[19215, 574, 4050, 107, 92, "Output",ExpressionUUID->"f187c30b-39ee-4239-b9bb-43b791ced065"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23302, 686, 1067, 29, 67, "Input",ExpressionUUID->"8dc05e69-24ae-4683-af4e-cd4577812f32"],
Cell[24372, 717, 1280, 32, 67, "Output",ExpressionUUID->"2de6e86a-7172-484d-8a70-d503b00e9b90"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25689, 754, 904, 25, 90, "Input",ExpressionUUID->"f8ee4be6-571c-4431-8a8e-358db486b70f"],
Cell[26596, 781, 876, 21, 80, "Output",ExpressionUUID->"92096d01-9846-4595-9460-eeb2b3ab88a2"]
}, Open  ]],
Cell[27487, 805, 1284, 33, 32, "Input",ExpressionUUID->"bded6bd9-c5fe-4f7c-8ca9-d34cd5c81c83"],
Cell[28774, 840, 128, 3, 32, "Input",ExpressionUUID->"4f9e02b5-9d60-46e2-8a17-63abf1b98a8c"],
Cell[CellGroupData[{
Cell[28927, 847, 2181, 69, 63, "Input",ExpressionUUID->"4adcbda7-2d2e-4a90-b830-74b7a22bce9e"],
Cell[31111, 918, 2423, 74, 60, "Output",ExpressionUUID->"926799db-08d2-4d7a-86ad-1b61706d1251"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33571, 997, 4976, 126, 249, "Input",ExpressionUUID->"e856b991-4b92-4f1f-9c5d-d02c551c31d6"],
Cell[38550, 1125, 5185, 130, 190, "Output",ExpressionUUID->"cd35024e-5be7-478a-8c2f-4858987b576d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43772, 1260, 819, 26, 58, "Input",ExpressionUUID->"2f076e13-07e5-4ab0-a5fc-4fc7b41607fc"],
Cell[44594, 1288, 1066, 29, 55, "Output",ExpressionUUID->"7b60cb1e-fd6f-4cb8-b536-fe296a29ac58"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45697, 1322, 536, 15, 50, "Input",ExpressionUUID->"13d5d198-5544-4eef-a728-7b6b2ae94df2"],
Cell[46236, 1339, 654, 16, 54, "Output",ExpressionUUID->"4c8c3ddb-5c61-4923-bb84-90694a0bc1fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46927, 1360, 168, 4, 32, "Input",ExpressionUUID->"d140052a-6283-40c5-88dd-2f2484041c39"],
Cell[47098, 1366, 499, 9, 35, "Output",ExpressionUUID->"e38ada35-bdf3-4673-8c38-8e10f85bd902"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47634, 1380, 186, 5, 53, "Input",ExpressionUUID->"da741144-496b-4f2a-b34e-7fcb7393fd9a"],
Cell[47823, 1387, 536, 10, 53, "Output",ExpressionUUID->"281f34f1-1452-47c0-a5f0-c497b796b8a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48396, 1402, 1102, 29, 32, "Input",ExpressionUUID->"93a5f696-dbde-4cc7-b175-f3d593b78482"],
Cell[49501, 1433, 8452, 209, 358, "Output",ExpressionUUID->"ee4007e6-9260-4887-b07d-0e1d7271b465"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57990, 1647, 2148, 59, 53, "Input",ExpressionUUID->"e1fcfd91-ef0f-4840-97af-562990f77c78"],
Cell[60141, 1708, 1251, 37, 59, "Output",ExpressionUUID->"241bc5ed-1ca3-4aae-89f0-267df6711d78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61429, 1750, 1331, 36, 69, "Input",ExpressionUUID->"e62fe734-a533-48c7-95ce-9a6b8b603104"],
Cell[62763, 1788, 4455, 135, 114, "Output",ExpressionUUID->"8d4203ab-28c0-44c4-879e-00179a9d4b84"]
}, Open  ]],
Cell[67233, 1926, 151, 3, 32, "Input",ExpressionUUID->"d0e28cf9-3436-4363-bf71-d455a5a8cc96"]
}
]
*)



==> anc/2loops_dimreg_CW.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     84189,       2322]
NotebookOptionsPosition[     79277,       2228]
NotebookOutlinePosition[     79616,       2243]
CellTagsIndexPosition[     79573,       2240]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"subs1loop", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Lambda]", " ", 
        SuperscriptBox["\[Gamma]", "2"]}], "16"], 
      SuperscriptBox["\[Gamma]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "ep"}], " ", "EulerGamma"}], "]"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"ep", "-", "2"}]], 
      RowBox[{"(", 
       RowBox[{"29", "-", 
        FractionBox["1", "ep"]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[Lambda]", "2"], 
       RowBox[{"32", " "}]], 
      SuperscriptBox["\[Gamma]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep"}]], " ", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "ep"}], " ", "EulerGamma"}], "]"}], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"ep", "-", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "+", 
        FractionBox["3", "ep"]}], ")"}]}]}]}], "}"}]}]], "Input",ExpressionUUI\
D->"b2f1b0ad-705d-438b-9310-8b789dd52ee1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
     RowBox[{"(", 
      RowBox[{"29", "-", 
       FractionBox["1", "ep"]}], ")"}], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "ep"}]], " ", 
     SuperscriptBox["\[Gamma]", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "ep"}]}]], " ", "\[Lambda]"}]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       FractionBox["3", "ep"]}], ")"}], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "ep"}]], " ", 
     SuperscriptBox["\[Gamma]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep"}]], " ", 
     SuperscriptBox["\[Lambda]", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.746083665133704*^9, 3.74611591491663*^9, 3.746115952405458*^9, 
   3.7461160116498623`*^9, 3.74611613344125*^9, 3.7461161963368883`*^9, 
   3.746117728260365*^9, 3.7561231343660316`*^9, 3.756125124259879*^9, {
   3.756129414982771*^9, 3.756129442666841*^9}, 
   3.759072111161873*^9},ExpressionUUID->"5c8ce28d-9323-432b-aad2-\
7490a8fdaea6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subswave1loop", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Delta]Z", "[", "1", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "64"]}], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "ep"}]], " ", 
     SuperscriptBox["\[Gamma]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep"}]], " ", "\[Lambda]"}]}], 
   "}"}]}]], "Input",ExpressionUUID->"35b96cad-3eed-4011-acbc-6972cbb654f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Delta]Z", "[", "1", "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "64"]}], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "ep"}]], " ", 
    SuperscriptBox["\[Gamma]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "ep"}]], " ", "\[Lambda]"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.746083665274785*^9, 3.746115915060432*^9, 3.746115952501725*^9, 
   3.746116011697846*^9, 3.7461161334907303`*^9, 3.746116196392848*^9, 
   3.746117728374642*^9, 3.75612313450482*^9, 3.756125124302946*^9, {
   3.756129415029357*^9, 3.756129442717216*^9}, 
   3.759072111318906*^9},ExpressionUUID->"439cfd2f-d464-4bc0-9e9a-\
fdb29ce0bf41"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subswave2loop", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Delta]Z", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"2", " ", "ep"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"137", " ", "ep"}], "+", 
         RowBox[{"228", " ", "ep", " ", "S2"}]}], ")"}], " ", 
       SuperscriptBox["\[Gamma]", 
        RowBox[{
         RowBox[{"-", "4"}], " ", "ep"}]], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], 
      RowBox[{"12288", " ", "ep"}]]}]}], "}"}]}]], "Input",ExpressionUUID->\
"4f241868-70c3-4a86-b347-0cf6e41c4772"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Delta]Z", "[", "2", "]"}], "\[Rule]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"2", " ", "ep"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"137", " ", "ep"}], "+", 
        RowBox[{"228", " ", "ep", " ", "S2"}]}], ")"}], " ", 
      SuperscriptBox["\[Gamma]", 
       RowBox[{
        RowBox[{"-", "4"}], " ", "ep"}]], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], 
     RowBox[{"12288", " ", "ep"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7460836652796583`*^9, 3.746115915066484*^9, 3.7461159525070066`*^9, 
   3.746116011731653*^9, 3.746116133532749*^9, 3.746116196398829*^9, 
   3.746117728421728*^9, 3.756123134513996*^9, 3.756125124309059*^9, {
   3.756129415034749*^9, 3.756129442723068*^9}, 
   3.759072111326561*^9},ExpressionUUID->"8631c348-32f2-4e65-a17b-\
2214dc880d55"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subs2loop", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]\[Mu]2", "[", "2", "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "256"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"2", " ", "ep"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["ep", "2"]]}], "+", 
        FractionBox["19", "ep"], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "847"}], "+", 
           RowBox[{"2", " ", "I2const"}], "-", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Gamma]", 
       RowBox[{"2", "-", 
        RowBox[{"4", " ", "ep"}]}]], " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], ",", 
    RowBox[{
     RowBox[{"\[Delta]\[Lambda]", "[", "2", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"2", " ", "ep"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["21", "2"]}], "+", 
         FractionBox["9", 
          SuperscriptBox["ep", "2"]], "-", 
         FractionBox["57", "ep"], "-", 
         RowBox[{"6", " ", "I2const"}], "+", 
         RowBox[{
          FractionBox["5", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"90", "+", 
            SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Gamma]", 
        RowBox[{
         RowBox[{"-", "4"}], " ", "ep"}]], " ", 
       SuperscriptBox["\[Lambda]", "3"]}], "1024"]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.746115978566004*^9, 
  3.746116004504456*^9}},ExpressionUUID->"5d6fbb5c-3e2c-4e40-a201-\
008aced60612"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]\[Mu]2", "[", "2", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "256"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"2", " ", "ep"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SuperscriptBox["ep", "2"]]}], "+", 
       FractionBox["19", "ep"], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "847"}], "+", 
          RowBox[{"2", " ", "I2const"}], "-", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Gamma]", 
      RowBox[{"2", "-", 
       RowBox[{"4", " ", "ep"}]}]], " ", 
     SuperscriptBox["\[Lambda]", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]\[Lambda]", "[", "2", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"2", " ", "ep"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["21", "2"]}], "+", 
        FractionBox["9", 
         SuperscriptBox["ep", "2"]], "-", 
        FractionBox["57", "ep"], "-", 
        RowBox[{"6", " ", "I2const"}], "+", 
        RowBox[{
         FractionBox["5", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"90", "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Gamma]", 
       RowBox[{
        RowBox[{"-", "4"}], " ", "ep"}]], " ", 
      SuperscriptBox["\[Lambda]", "3"]}], "1024"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.74611601176397*^9, 3.746116133580269*^9, 3.746116196443984*^9, 
   3.7461177284682817`*^9, 3.756123134560237*^9, 3.756125124331285*^9, {
   3.7561294150732307`*^9, 3.7561294427627993`*^9}, 
   3.759072111371003*^9},ExpressionUUID->"d30c94b9-1f36-4259-b89e-\
2f3dcba44ed2"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7461159938925047`*^9, 
  3.746115993898054*^9}},ExpressionUUID->"b2649441-1214-4a13-b946-\
fe108a1b6bb9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ia12", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"430080", " ", 
     SuperscriptBox["ep", "2"]}]], 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", "ep"}]], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "8190"}], "+", 
     RowBox[{"ep", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20160"}], "-", 
        RowBox[{"1215", " ", "ep", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"14", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"58", "+", 
           RowBox[{"ep", " ", 
            RowBox[{"(", 
             RowBox[{"132", "-", 
              RowBox[{"29", " ", 
               RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"84", " ", "\[ImaginaryI]", " ", "ep", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"450", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"29", " ", 
            SqrtBox["3"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "-", 
           RowBox[{"29", " ", 
            SqrtBox["3"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Input",ExpressionUUID->"2fec2fd1-47ce-40c5-\
b987-80eaec8db913"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", "ep"}]], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "8190"}], "+", 
     RowBox[{"ep", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20160"}], "-", 
        RowBox[{"1215", " ", "ep", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"14", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"58", "+", 
           RowBox[{"ep", " ", 
            RowBox[{"(", 
             RowBox[{"132", "-", 
              RowBox[{"29", " ", 
               RowBox[{"Log", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"84", " ", "\[ImaginaryI]", " ", "ep", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"450", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"29", " ", 
            SqrtBox["3"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "-", 
           RowBox[{"29", " ", 
            SqrtBox["3"], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{
               FractionBox["1", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}], 
  RowBox[{"430080", " ", 
   SuperscriptBox["ep", "2"]}]]], "Output",
 CellChangeTimes->{
  3.734259123543029*^9, {3.7342591904559727`*^9, 3.73425919715114*^9}, 
   3.734345075309066*^9, 3.7343543068251123`*^9, 3.734354824305367*^9, 
   3.735478040292255*^9, 3.7354784261336393`*^9, 3.735478762936144*^9, 
   3.7354788328018217`*^9, 3.735479032535742*^9, 3.7354796674540997`*^9, 
   3.746083665438209*^9, 3.7461159151465197`*^9, 3.746115952581983*^9, 
   3.7461160118041973`*^9, 3.74611613363081*^9, 3.746116196495913*^9, 
   3.7461177285581617`*^9, 3.756123134648732*^9, 3.756125124361065*^9, {
   3.756129415119628*^9, 3.756129442811504*^9}, 
   3.7590721114331007`*^9},ExpressionUUID->"5d885448-b27a-44da-b27b-\
4c99e72ada19"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ib11", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"at", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]], "  ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "ep"}]], " ", 
      RowBox[{"(", 
       RowBox[{"45", "+", 
        RowBox[{"7", " ", 
         SqrtBox["3"], " ", "ep", " ", "\[Pi]"}]}], ")"}], " ", "S", " ", 
      SuperscriptBox["\[Gamma]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "ep"}]]}], 
     RowBox[{"1920", " ", 
      SqrtBox["3"], " ", "ep"}]]}], "/.", 
   RowBox[{"{", 
    RowBox[{"at", "->", 
     FractionBox["2", 
      SuperscriptBox["S", "2"]]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.734879671395811*^9, 3.7348797104838533`*^9}, {
   3.734879826166985*^9, 3.734879842965425*^9}, 
   3.7590721087685966`*^9},ExpressionUUID->"4aefe841-278a-463d-9a98-\
78758a72dc99"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "ep"}]], " ", 
    RowBox[{"(", 
     RowBox[{"45", "+", 
      RowBox[{"7", " ", 
       SqrtBox["3"], " ", "ep", " ", "\[Pi]"}]}], ")"}], " ", 
    SuperscriptBox["\[Gamma]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "ep"}]], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"3", "/", "2"}]]}], 
   RowBox[{"960", " ", 
    SqrtBox["3"], " ", "ep", " ", "S"}]]}]], "Output",
 CellChangeTimes->{
  3.734259123549321*^9, {3.7342591904610233`*^9, 3.734259197156035*^9}, 
   3.734345076416246*^9, 3.734354308679452*^9, 3.73435482431285*^9, {
   3.73487970528904*^9, 3.734879712448942*^9}, 3.734879845802088*^9, 
   3.735478040297442*^9, 3.735478426138974*^9, 3.735478762941987*^9, 
   3.735478832807291*^9, 3.735479032542618*^9, 3.735479667459529*^9, 
   3.7460836655062323`*^9, 3.74611591515379*^9, 3.746115952588077*^9, 
   3.7461160118098392`*^9, 3.746116133675705*^9, 3.746116196502124*^9, 
   3.7461177285644903`*^9, 3.756123134656073*^9, 3.7561251243675623`*^9, {
   3.756129415125436*^9, 3.756129442818557*^9}, 
   3.759072111439887*^9},ExpressionUUID->"9afd0b48-c9bc-4374-9a4a-\
80dd2bd92fc9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ib12", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"3840", " ", "ep"}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "ep"}]], " ", 
    SuperscriptBox["\[Gamma]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "ep"}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"36", " ", "S", " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"60", "+", 
         RowBox[{"ep", " ", 
          RowBox[{"(", 
           RowBox[{"80", "+", 
            RowBox[{"120", " ", "ep"}], "+", 
            RowBox[{"5", " ", "ep", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             SqrtBox["3"], " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"ep", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"Log", "[", "9", "]"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"12", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"], " ", "ep", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{
                FractionBox["1", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "+", 
            RowBox[{"12", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"], " ", "ep", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{
                FractionBox["1", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
      RowBox[{"5", " ", "S", " ", "\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{"180", "+", 
         RowBox[{"ep", " ", 
          RowBox[{"(", 
           RowBox[{"288", "+", 
            RowBox[{"504", " ", "ep"}], "+", 
            RowBox[{"15", " ", "ep", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"10", " ", 
             SqrtBox["3"], " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"ep", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"Log", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"60", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"], " ", "ep", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{
                FractionBox["1", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "+", 
            RowBox[{"60", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"], " ", "ep", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{
                FractionBox["1", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"2", " ", "ep"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{"315", "+", 
       RowBox[{"ep", " ", 
        RowBox[{"(", 
         RowBox[{"360", "-", 
          RowBox[{"11", " ", 
           SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}]}], ")"}], " ", "S", " ", 
     SuperscriptBox["\[Gamma]", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "ep"}]], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"30720", " ", "ep"}]]}]}]], "Input",
 CellChangeTimes->{{3.734258749480646*^9, 3.734258751919384*^9}, {
  3.746117637762353*^9, 3.746117639271422*^9}, {3.7461180444214277`*^9, 
  3.746118046884049*^9}},ExpressionUUID->"7d7ddbec-fecd-4e30-b94c-\
7309754b6b0d"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"2", " ", "ep"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{"315", "+", 
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{"360", "-", 
         RowBox[{"11", " ", 
          SqrtBox["3"], " ", "\[Pi]"}]}], ")"}]}]}], ")"}], " ", "S", " ", 
    SuperscriptBox["\[Gamma]", 
     RowBox[{
      RowBox[{"-", "4"}], " ", "ep"}]], " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   RowBox[{"30720", " ", "ep"}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3840", " ", "ep"}]], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "ep"}]], " ", 
    SuperscriptBox["\[Gamma]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "ep"}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"36", " ", "S", " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"60", "+", 
         RowBox[{"ep", " ", 
          RowBox[{"(", 
           RowBox[{"80", "+", 
            RowBox[{"120", " ", "ep"}], "+", 
            RowBox[{"5", " ", "ep", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{
             SqrtBox["3"], " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"ep", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"Log", "[", "9", "]"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"12", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"], " ", "ep", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{
                FractionBox["1", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "+", 
            RowBox[{"12", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"], " ", "ep", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{
                FractionBox["1", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
      RowBox[{"5", " ", "S", " ", "\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{"180", "+", 
         RowBox[{"ep", " ", 
          RowBox[{"(", 
           RowBox[{"288", "+", 
            RowBox[{"504", " ", "ep"}], "+", 
            RowBox[{"15", " ", "ep", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "+", 
            RowBox[{"10", " ", 
             SqrtBox["3"], " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"ep", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  RowBox[{"Log", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"60", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"], " ", "ep", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{
                FractionBox["1", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "+", 
            RowBox[{"60", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"], " ", "ep", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{
                FractionBox["1", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.734259123597711*^9, {3.734259190499784*^9, 3.734259197193097*^9}, 
   3.73434507731588*^9, 3.734354309646935*^9, 3.734354824338155*^9, 
   3.7354780403383837`*^9, 3.7354784261934767`*^9, 3.7354787629849787`*^9, 
   3.735478832850772*^9, 3.735479032595499*^9, 3.73547966749839*^9, 
   3.7460836655633593`*^9, 3.746115915196719*^9, 3.746115952626973*^9, 
   3.746116011845829*^9, 3.7461161337235413`*^9, 3.746116196549014*^9, 
   3.746117728613474*^9, 3.756123134713543*^9, 3.7561251243923063`*^9, {
   3.756129415166593*^9, 3.756129442860565*^9}, 
   3.759072111495439*^9},ExpressionUUID->"40702878-5902-40a7-a7e8-\
0f216482c598"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ib13", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"S", " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"3456", " ", 
          SuperscriptBox["\[Gamma]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}], "2"]}], 
         SuperscriptBox["\[Lambda]", "3"]], "+", 
        FractionBox[
         RowBox[{"2592", " ", 
          SuperscriptBox["\[Gamma]", "4"], " ", 
          RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}], " ", 
          RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], 
         SuperscriptBox["\[Lambda]", "2"]], "+", 
        FractionBox[
         RowBox[{"324", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}], "2"]}], "\[Lambda]"]}], 
       ")"}]}], 
     RowBox[{"864", " ", 
      SuperscriptBox["\[Gamma]", "6"]}]]}], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"57", " ", "ep"}]}], ")"}], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
     SuperscriptBox["\[Gamma]", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "ep"}]], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"2048", " ", "ep"}]], "+", 
   FractionBox[
    RowBox[{"21", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
     SuperscriptBox["\[Gamma]", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "ep"}]], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "8192"]}]}]], "Input",
 CellChangeTimes->{{3.7342587985524063`*^9, 3.734258801037477*^9}, {
  3.746117692039349*^9, 
  3.7461177226211*^9}},ExpressionUUID->"a225142b-3043-4a70-bd6a-0b41454d4f65"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"21", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
    SuperscriptBox["\[Gamma]", 
     RowBox[{
      RowBox[{"-", "4"}], " ", "ep"}]], " ", 
    SuperscriptBox["\[Lambda]", "2"]}], "8192"], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"57", " ", "ep"}]}], ")"}], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
    SuperscriptBox["\[Gamma]", 
     RowBox[{
      RowBox[{"-", "4"}], " ", "ep"}]], " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   RowBox[{"2048", " ", "ep"}]], "-", 
  FractionBox[
   RowBox[{"S", " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3456", " ", 
        SuperscriptBox["\[Gamma]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}], "2"]}], 
       SuperscriptBox["\[Lambda]", "3"]], "+", 
      FractionBox[
       RowBox[{"2592", " ", 
        SuperscriptBox["\[Gamma]", "4"], " ", 
        RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}], " ", 
        RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], 
       SuperscriptBox["\[Lambda]", "2"]], "+", 
      FractionBox[
       RowBox[{"324", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}], "2"]}], "\[Lambda]"]}], 
     ")"}]}], 
   RowBox[{"864", " ", 
    SuperscriptBox["\[Gamma]", "6"]}]]}]], "Output",
 CellChangeTimes->{
  3.734259123603457*^9, {3.734259190507307*^9, 3.7342591971996737`*^9}, 
   3.734345078257801*^9, 3.734354310716107*^9, 3.734354824364381*^9, 
   3.7354780403431463`*^9, 3.735478426199527*^9, 3.735478762992526*^9, 
   3.735478832858584*^9, 3.735479032601131*^9, 3.7354796675053167`*^9, 
   3.746083665570052*^9, 3.746115915204418*^9, 3.746115952633623*^9, 
   3.746116011853701*^9, 3.746116133731934*^9, 3.746116196557701*^9, 
   3.7461177286565247`*^9, 3.756123134722445*^9, 3.75612512440067*^9, {
   3.756129415175084*^9, 3.756129442900364*^9}, 
   3.759072111503379*^9},ExpressionUUID->"f724bdfb-cc03-41bd-93da-\
e6cff3d9d798"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ib14", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"at", " ", "S", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "\[Gamma]", " ", 
        SqrtBox[
         FractionBox[
          SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
        RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SqrtBox["\[Lambda]"], " ", 
        RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Gamma]", "2"]}]], "/.", 
   RowBox[{"{", 
    RowBox[{"at", "->", 
     FractionBox["2", 
      SuperscriptBox["S", "2"]]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.734879778689636*^9, 3.734879789025769*^9}, 
   3.7348798397951736`*^9, 3.735477990178207*^9, 3.735478410249401*^9, 
   3.7590721014005013`*^9},ExpressionUUID->"38adf97c-c060-45d8-a56b-\
ea6756f5b60b"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", "\[Gamma]", " ", 
    SqrtBox[
     FractionBox[
      SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
    RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
   RowBox[{"3", " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], 
  RowBox[{"4", " ", 
   SqrtBox["3"], " ", "S", " ", 
   SuperscriptBox["\[Gamma]", "2"]}]]], "Output",
 CellChangeTimes->{
  3.734259123641222*^9, {3.7342591905426826`*^9, 3.734259197233342*^9}, 
   3.7343450792733994`*^9, 3.734354311591014*^9, 3.734354824388776*^9, 
   3.734879791004141*^9, 3.734879848283866*^9, 3.735478040379085*^9, 
   3.735478426239196*^9, 3.735478763032551*^9, 3.7354788328957443`*^9, 
   3.735479032639453*^9, 3.7354796675482883`*^9, 3.746083665616165*^9, 
   3.746115915251773*^9, 3.746115952671878*^9, 3.746116011890972*^9, 
   3.746116133780533*^9, 3.746116196604418*^9, 3.746117728662891*^9, 
   3.7561231347695513`*^9, 3.7561251244230213`*^9, {3.7561294152129593`*^9, 
   3.756129442906395*^9}, 
   3.759072111549965*^9},ExpressionUUID->"420f6736-4665-43c5-9a54-\
602dfe1477d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ic11", "=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "32"]}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", "ep"}]], " ", 
   SuperscriptBox["\[Lambda]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "8"]}], "-", 
     FractionBox["3", 
      RowBox[{"16", " ", 
       SuperscriptBox["ep", "2"]}]], "-", 
     FractionBox["3", 
      RowBox[{"8", " ", "ep"}]], "+", 
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", "\[Pi]"}], "40"], "-", 
     FractionBox["\[Pi]", 
      RowBox[{"16", " ", 
       SqrtBox["3"], " ", "ep"}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SqrtBox["3"], " ", "\[Pi]"}], 
      RowBox[{"80", " ", "ep"}]], "-", 
     FractionBox[
      RowBox[{"29", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "1120"], "-", 
     RowBox[{
      FractionBox["3", "160"], " ", 
      SqrtBox["3"], " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "3", "]"}]}], "+", 
     FractionBox[
      RowBox[{"\[Pi]", " ", 
       RowBox[{"Log", "[", "9", "]"}]}], 
      RowBox[{"64", " ", 
       SqrtBox["3"]}]], "+", 
     RowBox[{
      FractionBox["1", "20"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "20"], " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]}]], "Input",Expres\
sionUUID->"cf5a68a1-a94a-47e6-a843-8daf3f59e5bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "32"]}], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
  SuperscriptBox["\[Gamma]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", "ep"}]], " ", 
  SuperscriptBox["\[Lambda]", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "8"]}], "-", 
    FractionBox["3", 
     RowBox[{"16", " ", 
      SuperscriptBox["ep", "2"]}]], "-", 
    FractionBox["3", 
     RowBox[{"8", " ", "ep"}]], "+", 
    FractionBox[
     RowBox[{
      SqrtBox["3"], " ", "\[Pi]"}], "40"], "-", 
    FractionBox["\[Pi]", 
     RowBox[{"16", " ", 
      SqrtBox["3"], " ", "ep"}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["3"], " ", "\[Pi]"}], 
     RowBox[{"80", " ", "ep"}]], "-", 
    FractionBox[
     RowBox[{"29", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "1120"], "-", 
    RowBox[{
     FractionBox["3", "160"], " ", 
     SqrtBox["3"], " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", "3", "]"}]}], "+", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      RowBox[{"Log", "[", "9", "]"}]}], 
     RowBox[{"64", " ", 
      SqrtBox["3"]}]], "+", 
    RowBox[{
     FractionBox["1", "20"], " ", "\[ImaginaryI]", " ", 
     SqrtBox["3"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "20"], " ", "\[ImaginaryI]", " ", 
     SqrtBox["3"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}]}]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.734259123695613*^9, {3.7342591905892878`*^9, 3.734259197275216*^9}, 
   3.734345081128648*^9, 3.734354313535469*^9, 3.734354824420259*^9, 
   3.735478051540373*^9, 3.7354784278679543`*^9, 3.735478763119646*^9, 
   3.735478832981963*^9, 3.735479032897852*^9, 3.7354796676423397`*^9, 
   3.746083665662898*^9, 3.746115915297176*^9, 3.746115952712242*^9, 
   3.746116011925993*^9, 3.746116133826063*^9, 3.746116196664116*^9, 
   3.7461177287125807`*^9, 3.7561231348157053`*^9, 3.756125124448048*^9, {
   3.7561294152549553`*^9, 3.756129442944045*^9}, 
   3.759072111597906*^9},ExpressionUUID->"8f36d3c6-2491-41f2-812e-\
d73f9ab24c53"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ic12", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "8"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "ep"}]], " ", "S", " ", 
    SuperscriptBox["\[Gamma]", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"2", " ", "ep"}]}]], " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"9", " ", 
           SuperscriptBox["\[Gamma]", "2"], " ", 
           RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], 
          RowBox[{"2", " ", "\[Lambda]"}]]}], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "4"]}], "ep"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "360"}], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
        RowBox[{"18", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
        RowBox[{"90", " ", "\[Lambda]", " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["3"], " ", "\[Pi]", " ", "\[Lambda]", " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], 
       RowBox[{"60", " ", "\[Lambda]"}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"240", " ", "\[Lambda]"}]], "ep", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2160"}], " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
         RowBox[{"144", " ", 
          SqrtBox["3"], " ", "\[Pi]", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
         RowBox[{"90", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
         RowBox[{"18", " ", 
          SqrtBox["3"], " ", "\[Pi]", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"Log", "[", "9", "]"}], " ", 
          RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
         RowBox[{"216", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
          RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
         RowBox[{"216", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
          RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
         RowBox[{"720", " ", "\[Lambda]", " ", 
          RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "+", 
         RowBox[{"40", " ", 
          SqrtBox["3"], " ", "\[Pi]", " ", "\[Lambda]", " ", 
          RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]", " ", 
          RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "-", 
         RowBox[{"5", " ", 
          SqrtBox["3"], " ", "\[Pi]", " ", "\[Lambda]", " ", 
          RowBox[{"Log", "[", "9", "]"}], " ", 
          RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "+", 
         RowBox[{"60", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"], " ", "\[Lambda]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
          RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "-", 
         RowBox[{"60", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"], " ", "\[Lambda]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
          RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], 
   "+", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "ep"}]], " ", "S", " ", 
    SuperscriptBox["\[Gamma]", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"2", " ", "ep"}]}]], " ", "\[Lambda]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", 
       RowBox[{"\[Delta]Z", "[", "1", "]"}]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"\[Delta]Z", "[", "1", "]"}]}], "ep"], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"\[Delta]Z", "[", "1", "]"}]}], 
       RowBox[{"5", " ", 
        SqrtBox["3"]}]]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.734258868526018*^9, 3.734258871127378*^9}, {
   3.7461159064262342`*^9, 3.74611590755681*^9}, 3.746116125950489*^9, {
   3.7461161894410267`*^9, 
   3.746116192426393*^9}},ExpressionUUID->"7c7c36db-cb9d-41cc-8d34-\
b4b41a151699"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "ep"}]], " ", "S", " ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     RowBox[{"2", " ", "ep"}]}]], " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      RowBox[{"\[Delta]Z", "[", "1", "]"}]}], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", 
       RowBox[{"\[Delta]Z", "[", "1", "]"}]}], "ep"], "-", 
     FractionBox[
      RowBox[{"2", " ", "\[Pi]", " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", 
       RowBox[{"\[Delta]Z", "[", "1", "]"}]}], 
      RowBox[{"5", " ", 
       SqrtBox["3"]}]]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "ep"}], " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "ep"}]], " ", "S", " ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     RowBox[{"2", " ", "ep"}]}]], " ", "\[Lambda]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], 
         RowBox[{"2", " ", "\[Lambda]"}]]}], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "4"]}], "ep"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "360"}], " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
       RowBox[{"18", " ", 
        SqrtBox["3"], " ", "\[Pi]", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
       RowBox[{"90", " ", "\[Lambda]", " ", 
        RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "+", 
       RowBox[{"5", " ", 
        SqrtBox["3"], " ", "\[Pi]", " ", "\[Lambda]", " ", 
        RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], 
      RowBox[{"60", " ", "\[Lambda]"}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"240", " ", "\[Lambda]"}]], 
      RowBox[{"ep", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2160"}], " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
         RowBox[{"144", " ", 
          SqrtBox["3"], " ", "\[Pi]", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
         RowBox[{"90", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
         RowBox[{"18", " ", 
          SqrtBox["3"], " ", "\[Pi]", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"Log", "[", "9", "]"}], " ", 
          RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "+", 
         RowBox[{"216", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
          RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
         RowBox[{"216", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"], " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
          RowBox[{"\[Delta]\[Lambda]", "[", "1", "]"}]}], "-", 
         RowBox[{"720", " ", "\[Lambda]", " ", 
          RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "+", 
         RowBox[{"40", " ", 
          SqrtBox["3"], " ", "\[Pi]", " ", "\[Lambda]", " ", 
          RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Lambda]", " ", 
          RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "-", 
         RowBox[{"5", " ", 
          SqrtBox["3"], " ", "\[Pi]", " ", "\[Lambda]", " ", 
          RowBox[{"Log", "[", "9", "]"}], " ", 
          RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "+", 
         RowBox[{"60", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"], " ", "\[Lambda]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
          RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}], "-", 
         RowBox[{"60", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"], " ", "\[Lambda]", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{
             FractionBox["1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                SqrtBox["3"]}]}], ")"}]}]}], "]"}], " ", 
          RowBox[{"\[Delta]\[Mu]2", "[", "1", "]"}]}]}], ")"}]}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.734259123738964*^9, {3.7342591906264*^9, 3.734259197310195*^9}, 
   3.734345082252165*^9, 3.734354314385771*^9, 3.7343548244469833`*^9, 
   3.735478051578813*^9, 3.735478427915223*^9, 3.735478763186594*^9, 
   3.7354788330192003`*^9, 3.735479032934629*^9, 3.735479667682352*^9, 
   3.7460836657139397`*^9, 3.746115915343013*^9, 3.746115952749444*^9, 
   3.7461160119595213`*^9, 3.74611613387788*^9, 3.7461161967143517`*^9, 
   3.7461177287633142`*^9, 3.7561231348642187`*^9, 3.756125124472949*^9, {
   3.7561294152977457`*^9, 3.756129442985846*^9}, 
   3.7590721116486273`*^9},ExpressionUUID->"20385ee9-3daa-47a0-bddd-\
41e325802be7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Isun", "=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["\[Lambda]", "2"], "8"], " ", "S", "  ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", " ", "ep"}]}]], "  ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", "ep"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["9", "64"], 
      FractionBox["1", 
       SuperscriptBox["ep", "2"]]}], "+", 
     RowBox[{
      RowBox[{"sun", "[", 
       RowBox[{"-", "1"}], "]"}], " ", 
      FractionBox["1", "ep"]}], "+", 
     RowBox[{"sun", "[", "0", "]"}]}], ")"}]}]}]], "Input",ExpressionUUID->\
"2a28007d-fa9f-4377-a011-3126fa60813b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
  SuperscriptBox["\[Pi]", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
  SuperscriptBox["\[Gamma]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", "ep"}]], " ", 
  SuperscriptBox["\[Lambda]", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["9", 
     RowBox[{"64", " ", 
      SuperscriptBox["ep", "2"]}]], "+", 
    FractionBox[
     RowBox[{"sun", "[", 
      RowBox[{"-", "1"}], "]"}], "ep"], "+", 
    RowBox[{"sun", "[", "0", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.734259123748066*^9, {3.73425919063588*^9, 3.7342591973193083`*^9}, 
   3.7343450832275467`*^9, 3.73435431541848*^9, 3.734354824462509*^9, 
   3.735478051587681*^9, 3.735478427920813*^9, 3.735478763196354*^9, 
   3.7354788330290728`*^9, 3.735479032946348*^9, 3.7354796676869917`*^9, 
   3.746083665723712*^9, 3.74611591534842*^9, 3.746115952759161*^9, 
   3.746116011969997*^9, 3.746116133884439*^9, 3.746116196721284*^9, 
   3.746117728773657*^9, 3.756123134874977*^9, 3.7561251244840317`*^9, {
   3.756129415308977*^9, 3.756129442996325*^9}, 
   3.7590721116606903`*^9},ExpressionUUID->"d8d1d36f-d7f0-4482-8786-\
4a5259f4e77e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subssunset", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"sun", "[", 
     RowBox[{"-", "1"}], "]"}], "\[Rule]", " ", 
    RowBox[{
     FractionBox["197", "384"], "-", 
     FractionBox[
      RowBox[{"3", 
       RowBox[{"Sqrt", "[", "3", "]"}], "Pi"}], "160"]}]}], "}"}]}]], "Input",\

 CellChangeTimes->{{3.734258486349699*^9, 3.7342584878811398`*^9}, {
  3.735478559775297*^9, 3.735478562109879*^9}, {3.735478735203988*^9, 
  3.73547875766115*^9}},ExpressionUUID->"1d850246-44b6-474b-88d9-\
afa1aa3d6f60"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"sun", "[", 
    RowBox[{"-", "1"}], "]"}], "\[Rule]", 
   RowBox[{
    FractionBox["197", "384"], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["3"], " ", "\[Pi]"}], "160"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7342591237881413`*^9, {3.734259190671432*^9, 3.7342591973534*^9}, 
   3.7343450887743187`*^9, 3.73435436411344*^9, 3.73435482448407*^9, 
   3.735478051628159*^9, 3.735478427962658*^9, 3.7354787632348747`*^9, 
   3.735478833064715*^9, 3.7354790329816837`*^9, 3.7354796677258167`*^9, 
   3.746083665764233*^9, 3.746115915390716*^9, 3.7461159527957077`*^9, 
   3.746116012003685*^9, 3.746116133929613*^9, 3.746116196765791*^9, 
   3.746117728822262*^9, 3.756123134919169*^9, 3.756125124507225*^9, {
   3.75612941534828*^9, 3.756129443036746*^9}, 
   3.759072111705937*^9},ExpressionUUID->"8fed4456-e3b8-4aa1-9408-\
635f3a16a14e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "=", 
  RowBox[{
   RowBox[{"Sqrt", "[", "2", "]"}], "*", "\[Gamma]"}]}]], "Input",ExpressionUU\
ID->"f1ac89a9-44b0-4f3a-a1b3-3dfebda516f0"],

Cell[BoxData[
 RowBox[{
  SqrtBox["2"], " ", "\[Gamma]"}]], "Output",
 CellChangeTimes->{
  3.734199144285102*^9, 3.734199187077198*^9, 3.7341994735001297`*^9, 
   3.734199604014928*^9, 3.734344543057013*^9, 3.734345200589377*^9, 
   3.734354368470256*^9, 3.734354824525323*^9, 3.7354780516797323`*^9, 
   3.735478428012929*^9, 3.7354787632839003`*^9, 3.735478833114065*^9, 
   3.735479033028708*^9, 3.7354796677766323`*^9, 3.746083665804641*^9, 
   3.746115915432523*^9, 3.746115952832418*^9, 3.746116012035355*^9, 
   3.746116133975178*^9, 3.746116196808065*^9, 3.7461177288678713`*^9, 
   3.7561231349596853`*^9, 3.756123911242612*^9, 3.756125124531171*^9, {
   3.756129415388237*^9, 3.756129443075734*^9}, 
   3.759072111747013*^9},ExpressionUUID->"cadb81d6-b0e4-4437-8626-\
8bdb0ae33396"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v2", "=", 
  RowBox[{"6", "*", 
   FractionBox[
    SuperscriptBox["m", "2"], "\[Lambda]"]}]}]], "Input",ExpressionUUID->\
"392786f4-366f-4d3d-9338-56a7a519935a"],

Cell[BoxData[
 FractionBox[
  RowBox[{"12", " ", 
   SuperscriptBox["\[Gamma]", "2"]}], "\[Lambda]"]], "Output",
 CellChangeTimes->{
  3.7341991442898407`*^9, 3.73419918709575*^9, 3.734199473505438*^9, 
   3.734199604019713*^9, 3.7343445430639343`*^9, 3.734345201431435*^9, 
   3.734354369835929*^9, 3.734354824548765*^9, 3.735478051720257*^9, 
   3.735478428053082*^9, 3.735478763320438*^9, 3.73547883315007*^9, 
   3.735479033064048*^9, 3.735479667815889*^9, 3.74608366584492*^9, 
   3.746115915475459*^9, 3.746115952868191*^9, 3.746116012069219*^9, 
   3.746116134019096*^9, 3.746116196851494*^9, 3.746117728912777*^9, 
   3.756123135001851*^9, 3.7561239142711887`*^9, 3.756125124554846*^9, {
   3.756129415427421*^9, 3.756129443117477*^9}, 
   3.759072111789398*^9},ExpressionUUID->"4a4bc67f-323e-42d3-9520-\
eaa5dc1a78f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ex1", "=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "Ia12", "+", "Ib11", "+", "Ib12", "+", "Ib13", "+", "Ib14", "+", 
            "Ic11", "+", "Ic12", "+", "Isun"}], ")"}], "/.", "subs1loop"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", "\[Rule]", " ", "m"}], "}"}]}], "/.", 
        "subssunset"}], "/.", "subswave1loop"}], ",", 
      RowBox[{"{", 
       RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Log", "[", "9", "]"}], "\[Rule]", " ", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "3", "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{
  3.7342589958426523`*^9, {3.7342591862307253`*^9, 3.734259194628701*^9}, {
   3.734345147509272*^9, 3.734345149400145*^9}, {3.734345206152615*^9, 
   3.7343452139807863`*^9}, {3.734345253756578*^9, 3.734345254015057*^9}, {
   3.735478828225028*^9, 3.735478829442883*^9}, {3.746115945845598*^9, 
   3.746115947152709*^9}},ExpressionUUID->"af4b57bb-9e6d-43d1-a335-\
1c29d9667ba5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", "S", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["ep", "2"], " ", 
     SuperscriptBox["\[Pi]", "4"]}]]}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "96"}], " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
     SuperscriptBox["\[Lambda]", 
      RowBox[{"3", "/", "2"}]]}], "-", 
    RowBox[{
     SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "+", 
    RowBox[{"144", " ", "EulerGamma", " ", 
     SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "+", 
    RowBox[{"96", " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SqrtBox[
      FractionBox[
       SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
     SuperscriptBox["\[Lambda]", "2"]}], "-", 
    RowBox[{"144", " ", 
     SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
    RowBox[{"288", " ", 
     SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
     SuperscriptBox["\[Lambda]", "2"], " ", 
     RowBox[{"Log", "[", "\[Gamma]", "]"}]}]}], 
   RowBox[{"3072", " ", "ep", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", "S", " ", "\[Gamma]"}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"860160", " ", 
     SuperscriptBox["\[Pi]", "4"], " ", "S", " ", "\[Gamma]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"389760", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]]}], "+", 
     RowBox[{"26880", " ", 
      SqrtBox["3"], " ", "EulerGamma", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]]}], "-", 
     RowBox[{"6272", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]]}], "+", 
     RowBox[{"130725", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", 
     RowBox[{"560", " ", "EulerGamma", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"40320", " ", 
      SuperscriptBox["EulerGamma", "2"], " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"19740", " ", 
      SqrtBox["3"], " ", "\[Pi]", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"2364", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"80640", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SqrtBox[
       FractionBox[
        SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"26880", " ", 
      SqrtBox["3"], " ", "EulerGamma", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SqrtBox[
       FractionBox[
        SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "-", 
     RowBox[{"1008", " ", 
      SqrtBox["3"], " ", "\[Pi]", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "3", "]"}]}], "-", 
     RowBox[{"26880", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
     RowBox[{"560", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
     RowBox[{"80640", " ", "EulerGamma", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
     RowBox[{"26880", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SqrtBox[
       FractionBox[
        SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
     RowBox[{"40320", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "\[Pi]", "]"}], "2"]}], "+", 
     RowBox[{"53760", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", "\[Gamma]", "]"}]}], "+", 
     RowBox[{"1120", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "\[Gamma]", "]"}]}], "-", 
     RowBox[{"161280", " ", "EulerGamma", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "\[Gamma]", "]"}]}], "-", 
     RowBox[{"53760", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SqrtBox[
       FractionBox[
        SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "\[Gamma]", "]"}]}], "+", 
     RowBox[{"161280", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}], " ", 
      RowBox[{"Log", "[", "\[Gamma]", "]"}]}], "-", 
     RowBox[{"161280", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "\[Gamma]", "]"}], "2"]}], "+", 
     RowBox[{"6048", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "-", 
     RowBox[{"6048", " ", "\[ImaginaryI]", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{"107520", " ", 
      SuperscriptBox["S", "2"], " ", "\[Gamma]", " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"sun", "[", "0", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.734259124113346*^9, {3.734259190730935*^9, 3.734259197415574*^9}, {
   3.734345139735433*^9, 3.734345152312736*^9}, 3.734345215511505*^9, 
   3.734345254670979*^9, 3.734354372372208*^9, 3.734354825359831*^9, 
   3.735478052601123*^9, 3.735478428739841*^9, 3.7354787633692417`*^9, 
   3.7354788332260513`*^9, 3.7354790337458467`*^9, 3.7354796685248823`*^9, 
   3.746083668182439*^9, 3.7461159167296953`*^9, 3.7461159529711637`*^9, 
   3.746116012137927*^9, 3.746116134095016*^9, 3.746116196925164*^9, 
   3.7461177289943733`*^9, 3.7561231365867243`*^9, 3.756125125763605*^9, {
   3.7561294166295347`*^9, 3.756129443165935*^9}, 
   3.759072113074884*^9},ExpressionUUID->"b30c8a41-e30d-4931-b0e1-\
484b83790e88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Scontr", "=", 
  RowBox[{"Simplify", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"1", "-", 
           SuperscriptBox["x", "2"]}]], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"\[Delta]\[Mu]2", "[", "2", "]"}], "*", 
            SuperscriptBox["v", "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "-", "1"}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"4", "!"}]], " ", 
            RowBox[{"\[Delta]\[Lambda]", "[", "2", "]"}], "*", 
            SuperscriptBox["v", "4"], "*", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "4"], "-", "1"}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"\[Delta]Z", "[", "2", "]"}], 
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox["v", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["x", "2"]}], ")"}], "2"]}]}], ")"}], "*", "S", 
         "*", 
         FractionBox["\[Lambda]", 
          RowBox[{"4", "*", 
           SuperscriptBox["\[Gamma]", "4"]}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["v", "2"], "\[Rule]", " ", "v2"}], ",", 
        RowBox[{
         SuperscriptBox["v", "4"], "\[Rule]", " ", 
         SuperscriptBox["v2", "2"]}], ",", 
        RowBox[{
         SuperscriptBox["v", "6"], "\[Rule]", " ", 
         SuperscriptBox["v2", "3"]}]}], "}"}]}], "/.", "subs2loop"}], "/.", 
    "subswave2loop"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7343453679593067`*^9, 3.734345398264598*^9}, {
   3.734354386012834*^9, 3.734354389070628*^9}, 3.7354788094191847`*^9, 
   3.746083694019958*^9, 
   3.746116009921679*^9},ExpressionUUID->"1d13253b-ac41-4eec-b74f-\
a0457a3bd1bd"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "ep", " ", "EulerGamma"}]], " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", " ", "ep"}]}]], " ", "S", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "144"}], "-", 
     RowBox[{"2", " ", "ep"}], "+", 
     RowBox[{
      SuperscriptBox["ep", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"10235", "+", 
        RowBox[{"108", " ", "I2const"}], "-", 
        RowBox[{"42", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"228", " ", "S2"}]}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox["\[Gamma]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", "ep"}]], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], 
  RowBox[{"6144", " ", 
   SuperscriptBox["ep", "2"]}]]], "Output",
 CellChangeTimes->{
  3.734345399261518*^9, {3.734354374531582*^9, 3.73435439029156*^9}, 
   3.734354825615686*^9, 3.7354780527343073`*^9, 3.735478428829567*^9, 
   3.735478763410199*^9, 3.735478833282927*^9, 3.735479033897958*^9, 
   3.735479668660941*^9, {3.7460836712125177`*^9, 3.74608369651117*^9}, 
   3.746115916882538*^9, 3.746115953008912*^9, 3.7461160121833897`*^9, 
   3.74611613414008*^9, 3.746116196969697*^9, 3.7461177290712442`*^9, 
   3.756123136825881*^9, 3.756125125848996*^9, {3.75612941673144*^9, 
   3.756129443209113*^9}, 
   3.759072113196278*^9},ExpressionUUID->"ee996f26-4e77-46b2-a969-\
22ac2a0b653d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cl2", "[", "x_", "]"}], ":=", 
  RowBox[{"Im", "[", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"Exp", "[", 
      RowBox[{"I", " ", "x"}], "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7323859520682993`*^9, 3.732385984923068*^9}, {
  3.732386056186545*^9, 
  3.732386067922411*^9}},ExpressionUUID->"7c21a2c3-2cf0-406d-b5a2-\
78d5c6f08e25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S2", "=", 
  RowBox[{
   FractionBox["4", 
    RowBox[{"9", " ", 
     SqrtBox["3"]}]], 
   RowBox[{"Cl2", "[", 
    FractionBox["\[Pi]", "3"], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.732386072257854*^9, 3.73238607365915*^9}, {
  3.732386221120574*^9, 
  3.7323862492843847`*^9}},ExpressionUUID->"14f29f72-04c1-40b7-8323-\
60fab21dae26"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   RowBox[{"Im", "[", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "3"]]}], "]"}], "]"}]}], 
  RowBox[{"9", " ", 
   SqrtBox["3"]}]]], "Output",
 CellChangeTimes->{
  3.74611712692232*^9, 3.746117729118061*^9, 3.756123136878558*^9, 
   3.75612512591649*^9, {3.756129416860593*^9, 3.756129443250841*^9}, 
   3.759072113241336*^9},ExpressionUUID->"cf0ca6eb-7892-4c94-8ad3-\
116a0fe9b88d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I2", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"ex1", "-", "Scontr"}], ",", 
            RowBox[{"{", 
             RowBox[{"ep", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "/.", 
         
         RowBox[{"{", 
          RowBox[{"\[Mu]", "\[Rule]", " ", "m"}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "4", "]"}], "\[Rule]", " ", 
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SqrtBox[
           FractionBox[
            SuperscriptBox["\[Gamma]", "2"], "\[Lambda]"]], " ", 
          SuperscriptBox["\[Lambda]", "2"]}], " ", "\[Rule]", 
         RowBox[{"\[Gamma]", " ", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"3", "/", "2"}]]}]}], "}"}]}], "/.", 
      RowBox[{"{", " ", 
       RowBox[{"I2const", "\[Rule]", " ", 
        RowBox[{
         FractionBox["1", "64"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "42"}], "-", 
           SuperscriptBox["Pi", "2"], "+", 
           RowBox[{"8", 
            RowBox[{"Sqrt", "[", "3", "]"}], 
            RowBox[{"Im", "[", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"Exp", "[", 
                FractionBox[
                 RowBox[{"I", "*", "Pi"}], "3"], "]"}]}], "]"}], "]"}]}]}], 
          ")"}]}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", "ep", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.73434545047928*^9, 3.734345595265092*^9}, {
  3.7354789324866123`*^9, 3.735478964644476*^9}, {3.735479055557702*^9, 
  3.73547905599583*^9}, {3.735480321631897*^9, 3.735480321823761*^9}, {
  3.7461167486697598`*^9, 
  3.7461168246981153`*^9}},ExpressionUUID->"7b29912a-f2c9-45ba-983c-\
249c450843ce"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"23", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"3", "/", "2"}]]}], 
   RowBox[{"64", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "S"}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"3", "/", "2"}]]}], 
   RowBox[{"960", " ", "\[Pi]", " ", "S"}]], "-", 
  FractionBox[
   RowBox[{"73843", " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   RowBox[{"49152", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{"47", " ", 
    SqrtBox["3"], " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   RowBox[{"2048", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"5003", " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"]}], 
   RowBox[{"1146880", " ", 
    SuperscriptBox["\[Pi]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"365", " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"Im", "[", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "3"]]}], "]"}], "]"}]}], 
   RowBox[{"36864", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SqrtBox["3"], " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"Log", "[", "3", "]"}]}], 
   RowBox[{"2560", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", "\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], 
   RowBox[{"1280", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", "\[ImaginaryI]", " ", 
    SqrtBox["3"], " ", "S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{
       FractionBox["1", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}]}]}], "]"}]}], 
   RowBox[{"1280", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "+", 
  FractionBox[
   RowBox[{"S", " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", 
    RowBox[{"sun", "[", "0", "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{
  3.734345454677231*^9, {3.7343454903218813`*^9, 3.73434556466473*^9}, 
   3.734345596196587*^9, 3.734354395702359*^9, 3.734354825673077*^9, 
   3.7354780528166018`*^9, 3.735478428945951*^9, 3.7354787634488993`*^9, 
   3.735478833349454*^9, 3.735478967489197*^9, {3.735479033972999*^9, 
   3.735479059228651*^9}, 3.7354796687104473`*^9, {3.746083671317583*^9, 
   3.7460836992335377`*^9}, 3.7461159169500427`*^9, 3.7461159530631123`*^9, 
   3.7461160122281847`*^9, 3.746116134194664*^9, 3.746116197017911*^9, {
   3.746116817836447*^9, 3.7461168257678022`*^9}, 3.746117129784514*^9, 
   3.7461177291887693`*^9, 3.756123136931644*^9, 3.7561251259518003`*^9, {
   3.75612941693083*^9, 3.7561294433245783`*^9}, 
   3.759072113294448*^9},ExpressionUUID->"7f392116-f44a-4b25-a19b-\
85ae21fd2a7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"I2", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"sun", "[", "0", "]"}], "\[Rule]", " ", "0.71"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.746117166198629*^9, 3.746117168191778*^9}, {
  3.746117280693666*^9, 
  3.746117288693459*^9}},ExpressionUUID->"40677cc4-58dc-4915-9c44-\
9a7b1487c87e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"0.0607469446770799`", " ", 
    SuperscriptBox["\[Lambda]", 
     RowBox[{"3", "/", "2"}]]}], "S"], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.015266953257301335`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "S", " ", 
   SuperscriptBox["\[Lambda]", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.746117168897451*^9, 3.7461172902051277`*^9, 3.7461177292319*^9, 
   3.756123136969604*^9, 3.756125125977962*^9, {3.756129416969675*^9, 
   3.756129443358809*^9}, 
   3.759072113329118*^9},ExpressionUUID->"1b2ceb0f-9437-4374-91f7-\
926df50f8c4f"]
}, Open  ]]
},
WindowSize->{1855, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Linux x86 (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1272, 39, 57, "Input",ExpressionUUID->"b2f1b0ad-705d-438b-9310-8b789dd52ee1"],
Cell[1855, 63, 1536, 43, 52, "Output",ExpressionUUID->"5c8ce28d-9323-432b-aad2-7490a8fdaea6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3428, 111, 589, 17, 49, "Input",ExpressionUUID->"35b96cad-3eed-4011-acbc-6972cbb654f5"],
Cell[4020, 130, 847, 23, 49, "Output",ExpressionUUID->"439cfd2f-d464-4bc0-9e9a-fdb29ce0bf41"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4904, 158, 849, 24, 56, "Input",ExpressionUUID->"4f241868-70c3-4a86-b347-0cf6e41c4772"],
Cell[5756, 184, 1103, 29, 56, "Output",ExpressionUUID->"8631c348-32f2-4e65-a17b-2214dc880d55"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6896, 218, 2121, 62, 69, "Input",ExpressionUUID->"5d6fbb5c-3e2c-4e40-a201-008aced60612"],
Cell[9020, 282, 2205, 64, 70, "Output",ExpressionUUID->"d30c94b9-1f36-4259-b89e-2f3dcba44ed2"]
}, Open  ]],
Cell[11240, 349, 154, 3, 32, "Input",ExpressionUUID->"b2649441-1214-4a13-b946-fe108a1b6bb9"],
Cell[CellGroupData[{
Cell[11419, 356, 2087, 60, 54, "Input",ExpressionUUID->"2fec2fd1-47ce-40c5-b987-80eaec8db913"],
Cell[13509, 418, 2655, 69, 65, "Output",ExpressionUUID->"5d885448-b27a-44da-b27b-4c99e72ada19"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16201, 492, 1028, 30, 67, "Input",ExpressionUUID->"4aefe841-278a-463d-9a98-78758a72dc99"],
Cell[17232, 524, 1344, 32, 65, "Output",ExpressionUUID->"9afd0b48-c9bc-4374-9a4a-80dd2bd92fc9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18613, 561, 4691, 126, 132, "Input",ExpressionUUID->"7d7ddbec-fecd-4e30-b94c-7309754b6b0d"],
Cell[23307, 689, 5087, 133, 143, "Output",ExpressionUUID->"40702878-5902-40a7-a7e8-0f216482c598"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28431, 827, 2152, 60, 67, "Input",ExpressionUUID->"a225142b-3043-4a70-bd6a-0b41454d4f65"],
Cell[30586, 889, 2508, 66, 67, "Output",ExpressionUUID->"f724bdfb-cc03-41bd-93da-e6cff3d9d798"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33131, 960, 906, 25, 90, "Input",ExpressionUUID->"38adf97c-c060-45d8-a56b-ea6756f5b60b"],
Cell[34040, 987, 1142, 25, 80, "Output",ExpressionUUID->"420f6736-4665-43c5-9a54-602dfe1477d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35219, 1017, 2181, 69, 63, "Input",ExpressionUUID->"cf5a68a1-a94a-47e6-a843-8daf3f59e5bd"],
Cell[37403, 1088, 2689, 78, 60, "Output",ExpressionUUID->"8f36d3c6-2491-41f2-812e-d73f9ab24c53"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40129, 1171, 6156, 156, 249, "Input",ExpressionUUID->"7c7c36db-cb9d-41cc-8d34-b4b41a151699"],
Cell[46288, 1329, 6485, 162, 199, "Output",ExpressionUUID->"20385ee9-3daa-47a0-bddd-41e325802be7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52810, 1496, 819, 26, 58, "Input",ExpressionUUID->"2a28007d-fa9f-4377-a011-3126fa60813b"],
Cell[53632, 1524, 1329, 33, 55, "Output",ExpressionUUID->"d8d1d36f-d7f0-4482-8786-4a5259f4e77e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54998, 1562, 536, 15, 50, "Input",ExpressionUUID->"1d850246-44b6-474b-88d9-afa1aa3d6f60"],
Cell[55537, 1579, 913, 20, 54, "Output",ExpressionUUID->"8fed4456-e3b8-4aa1-9408-635f3a16a14e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56487, 1604, 168, 4, 32, "Input",ExpressionUUID->"f1ac89a9-44b0-4f3a-a1b3-3dfebda516f0"],
Cell[56658, 1610, 793, 14, 35, "Output",ExpressionUUID->"cadb81d6-b0e4-4437-8626-8bdb0ae33396"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57488, 1629, 186, 5, 53, "Input",ExpressionUUID->"392786f4-366f-4d3d-9338-56a7a519935a"],
Cell[57677, 1636, 827, 15, 53, "Output",ExpressionUUID->"4a4bc67f-323e-42d3-9520-eaa5dc1a78f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58541, 1656, 1198, 30, 32, "Input",ExpressionUUID->"af4b57bb-9e6d-43d1-a335-1c29d9667ba5"],
Cell[59742, 1688, 7913, 195, 295, "Output",ExpressionUUID->"b30c8a41-e30d-4931-b0e1-484b83790e88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67692, 1888, 2196, 60, 53, "Input",ExpressionUUID->"1d13253b-ac41-4eec-b74f-a0457a3bd1bd"],
Cell[69891, 1950, 1487, 38, 59, "Output",ExpressionUUID->"ee996f26-4e77-46b2-a969-22ac2a0b653d"]
}, Open  ]],
Cell[71393, 1991, 407, 11, 32, "Input",ExpressionUUID->"7c21a2c3-2cf0-406d-b5a2-78d5c6f08e25"],
Cell[CellGroupData[{
Cell[71825, 2006, 364, 11, 55, "Input",ExpressionUUID->"14f29f72-04c1-40b7-8323-60fab21dae26"],
Cell[72192, 2019, 554, 15, 69, "Output",ExpressionUUID->"cf0ca6eb-7892-4c94-8ad3-116a0fe9b88d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72783, 2039, 2035, 56, 69, "Input",ExpressionUUID->"7b29912a-f2c9-45ba-983c-249c450843ce"],
Cell[74821, 2097, 3409, 95, 69, "Output",ExpressionUUID->"7f392116-f44a-4b25-a19b-85ae21fd2a7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78267, 2197, 353, 10, 32, "Input",ExpressionUUID->"40677cc4-58dc-4915-9c44-9a7b1487c87e"],
Cell[78623, 2209, 638, 16, 53, "Output",ExpressionUUID->"1b2ceb0f-9437-4374-91f7-926df50f8c4f"]
}, Open  ]]
}
]
*)


